Exploring Privacy Leakage and Data Disclosure Violations in the MacOS Application Ecosystem

The systematic and excessive data collection practices of tech companies have rendered online privacy both a necessity and a sought-after commodity. However, while the privacy risks of the web, mobile, and IoT ecosystems have been extensively examined, desktop environments have been largely overlooked. As desktop apps continue to be widely used, they remain a critical yet understudied dimension of user privacy. In this paper, we address this gap by presenting the first, to our knowledge, comprehensive study of the mechanisms designed to regulate and disclose data collection and sharing practices in the macOS ecosystem. We adopt an app-development-centric view, and shed light on the interactions between the various macOS mechanisms that mediate apps' data access. Driven by our findings, we develop NutriScan, an analysis framework that incorporates both static and dynamic analysis techniques to create a consolidated view of macOS apps' data practices and disclosures. We use our system to dynamically analyze 1K macOS apps, and find that 85% of them access user-data APIs without disclosing it. 49.7% also exfiltrate data to advertising entities and hosting providers, 12.5% of which do so without a corresponding disclosure. We find that desktop apps are being leveraged by online trackers to enrich user profiles and device fingerprints, thus shedding new light on the true scope of the online tracking ecosystem. Our analysis reveals how the macOS app ecosystem is comprised of disjoint mechanisms with divergent data abstractions, thus increasing complexity for developers while also facilitating undisclosed privacy-invasive practices. Accordingly, we propose a series of mitigations that aim to both streamline the data disclosure process for developers and improve Apple's app vetting process.

==> plots/manifest_violations/sort.sh <==
awk -F, '{ print $0 | "sort -t, -k3,3nr" }' input.csv


==> plots/nondisc_rate/convert.py <==

import json
import os




### THIS PROGRAM ONLY CHANGES THE input.txt
### TO GENERATE input.random.txt and input.top.txt rerun this with appropiate reports/ in macOS-swizzler

## INPUT:
## ,declared,missing
## canary mail,3,3
## metalklineui,1,1
## spark desktop,3,3
## invoice generator,4,2
## pixea,1,1
## sherlock,1,1
## ease fax,1,1
## accounting,2,2
## sigma planner,2,2
## hide.me,1,1
## omniconverter,1,1
## 1password 7,0,0
## cooking mastery,3,1
## smart printer for hp printer,3,3
## zoho books,4,0
## joinmeet,3,3
## audio one,3,3
## stockspy realtime stocks quote,2,2
## live wallpaper hd,3,3
## wondershare filmora mac,2,2
## easyaudiorecorderlite,1,1
## 
## OUTPUT 
## 0.0 14.94
## 5.56 15.13
## 6.67 15.33
## 7.14 16.28
## 7.69 16.67
## 8.33 17.24
## 9.09 18.58
## 10.0 19.92
## 11.11 22.22
## 12.5 24.33
## 14.29 25.67
## 16.67 27.59
## 18.18 27.97
## 20.0 31.61
## 22.22 31.99
## 25.0 35.25
## 27.27 35.44
## 28.57 37.16
## 30.0 37.93
## 33.33 43.49
## 37.5 44.64
## 38.46 45.02
## 40.0 49.23
## 42.86 51.15
## 44.44 51.34
## 50.0 59.96
## 54.55 60.15
## 57.14 60.54
## 60.0 61.49
## 62.5 62.45
## 66.67 64.94
## 71.43 65.71
## 75.0 68.77
## 80.0 69.35
## 100.0 100.0
## 

#random = ["同花顺","东方财富经典版","东方财富","放松双眼","精读圣经","每日英语听力","申万宏源金融终端","中信证券网上交易","3b smart anatomy","3d bones and muscles (anatomy)","5 m vet consult canine feline","8 ball","abc kids","abc spelling","aclock","adobe photoshop elements 2025","ai chatbot","ai flashcards","ai homework helper","ai interior design","ai math solver","ai math solver homework helper","ai music generator","ai song maker","ai video","ai video generator","air lookout","airplane games plane simulator","aistote","alarm clock","all4hue","amazing ai","amorphousdiskmark","anatomy 3d atlas","anotterrss","apolloone","appiconmaker","aroundus","arrangethemlittleright","artful agenda","arvocast","aso.dev","aspen learning library","audio editor","aura for safari","authenticator 7","auto clicker","avatar maker","avenue","avif converter","awardwallet","baby adopter","backgrounds for google meet","backgrounds for zoom","baidunetdisk","bakery","bandicam","beagleim","berlincaseviewer","bible expert","biblepro","bibleverse","bíblia fiel","big news","billiards 8-ball pool master","blackjack","blackmagic raw player","blue canoe pronunciation dictionary","bluebird","bont365","bp analyzer+","brain test","braver search","breathable","bree xlsx editor","brushes & fonts for procreate","busy snake","calendly","calorie counter","chartly","chat for google chat","chatbot","chromite browser","citrovm","classic solitaire","cleanmykeyboard","clic","click bot","clime","clockology","clocks","clockshow","clone in vs code","cmdref","code recipes","comet","compute","core shell","corkboard","cos zip","cosmos extension","cost track","crafty design space","crazy blocks puzzle","creativate","creeds and confessions","crystalfetch","csv editor pro x","currency","cutlabx","daily italian","daily pills | reminder","darts scorer","data recovery expert","datascout","davisdrugguide","day & night map","dearsun","deezer-business","demo","design space","detail studio","diabetes pal","dictionaries","diff viewer","dimedus","diy cad designer","dockitty","doodle","doodlecad","dress-up","drive buddy","droidposter","dslr assistant","dsm5differentialdxhandbook","dwg tools professional","dynamic lyrics","easycast","eclipse ide","emby","enchanted","eno from capital one","eudb_en_free","exam.net","eye monitor","eyestock","faraim","ferromagnetic","fieldkit","fiit","filmage player","fireshot - full web page screenshots","first aid qa for usmle step 1","fitfileexplorer","flashcardmax","flight tracker","floor plan creator","flowchart5","fluent reader","fonts ninja","football live score","footballcoach","footprintmapmac","free ruler","freescaler","g app launcher","gapplin","geogebra calculator suite","getwardrobe","gigfast lite","github wiki search","gl golf lite","globe planet 3d - earth map","golf quartz mapper","gp calendar","grammar check","gridline","guest","hack","happ","harrietlanehandbookformobileandweb","harrisons manual of medicine","headline","healthguard","heatmap","hex fiend","high tide","hit","hitemup","holy bible audio book","house design","hue essentials","hueparty","hype4","hyperspace","ibispaint","illustail","image playground","imazing converter","imazing profile editor","immersive translate","interior story","intravenous medications nurses","invoice maker","io auto clicker","iptv stream player","iremote","ivory","iweather - forecast app","jackpot go","james","javascript recipes","journal","json helper","kahoot!","karing","karma","kartina.tv macos","key codes","keyecho","keyfinder","kids games","kids toddler _ preschool games","kiwihd","kumo ai video generator","label maker","labrange","lickable menu bar","line","live scores & odds","loan calc","loud typer","lpn notes clinical pocket","lumabooth","lunacy","macos","magic","magic cutter","make it rain","makecolorgreateragain","malwarebytes browser guard","manuals","markchart","math 3","math 4","mattermost","mcpone","mediaconverter","mendeley web importer","menu bar controller for sonos","menubar weather","miasma","mindful spirit","mobile healthcare ehr","modalapp","modelplay","momentum","monday.com","money flow","moodpress","moomoo","moon dialer","movie explorer","mp4 to mp3 converter","mysudo","nautik","navicat premium","ndtv","nerdbook","net short","netters anatomy flash cards","netters atlas of human anatomy","neutro iptv player","news pen","newsguard","nexigo webcam settings","nexlink","nitro","no.draw","noah","nodevideo","nordlayer","not just words","notebook","notion mobile","nursingcentral","nursingdrughb","objeximg","obsstudio","octane x","okta extension app","okta verify","omnigraffle","onetalk","onlinebible","optionskit","orthodox bible","orthokit","outline","oxforddeluxe","oxfordhbgeneralpractice","paku","parquetfileviewer","pdf converter","pdf editor","pdf to powerpoint","pdffiller","periopsim","petcamapp","phiewer (lite)","phone mirroring","photo transfer app","photocatch","phototovideo","piano chords and scales","piano widget","picasso","picwish","pikadex","pipifier","pixelsmeasure","planter","playback","playmaker pro","plex term","podurama","points path","popcorn","postbuilder","posterino","postman interceptor","potatovpn","pre-algebra","prettyjson for safari","pricetag","printer app","printmax smart object printer","privacy.com for safari","pro ai translator for google","prompt","proton pass for safari","protypist","puzzleanimals","python recipes","qqlive","qtake monitor","quick camera","quickcode","quotes","quranhafs","radiccio","radio live","readkit","realtranslateapp","red lines tools","redis insight","reminder for flying blue","remote mouse","reqsink","resize it","retroarch","roqol","router","roze","ruler","sandboxcity","savelinks","scanbooster","scorebreak","scout","scratch 3","screen mirror","screenkit","screenshot studio","scriptwidget","seat puzzle","secure private browser + vpn","sequel ace","share+","shot lister","sight words","simple money","simple workout","simplecad2","sing-box","sitely","skeleton 3d anatomy","sketch","slides for google documents","smartremotecontrol","smilefy_tng","snap","snippit","sogouinputswitchhelper","solitaire","sonicwall mobile connect","sora","sparrow weather","spectrum analyzer","speechify","spendingtracker","sphero edu","spitcast surf report","spoticamenu","sqliteflow","sqlpro for postgres","squircle","stadiumsoundboard","stake","stationweather","storyboard","streambarfortwitch","streamingplayer","studycards","stylekit","subethaedit","subshifter","sunlitt","sunny","sunset code","supermarket cashier mega store","switch sound file converter","symbols finder","tacticalboard","tag editor","teleparty for safari","telephone","templates","tempus stopwatch","terminux","text toolset","textplus","thronefall","tickerbar","tide alert","tidespro","tiger trade","tigerconnect","time","time timer","tonebridge guitar effects","topweather","translate now","translatium","transocks","trendo","trip mark","turbowarp","typingland","ublock origin lite","ultimate game guide","urban vpn","usa swimming network","userscripts","v. anatomy","valentina studio","vama","vector converter","ventrainer","vetero","videopad video editor","viewcam","viewer","virtual teleprompter lite","visual cue","vmware remote console","vocal remover ai","voice recorder  audio recorder and voice memos","voice synth modular","vpnify","wakeout","wappalyzer - technology profiler","war gun","watt for smart devices","wavepad audio editor","wayback machine","weather app","weathergraph","webcam world view","webkinz-store","webmoney keeper","widgets for coinbase","wikimed","winkstudio","winzip","wire","word writer","workouttimer","workspace one tunnel","worldwideweb","xlights","xls-editor","xnconvert","xp iptv","xrayanatomy","xtide","y.wave","yubico authenticator","zen iptv","ztweather"]
#top = [ "快帆","网易有道翻译","爱奇艺","1blocker","1doc","1password 7","1password for safari","2048 game","24 hour wallpaper","4plan","accelerate","accounting","acellus","ad block one","ad blocker","adblock","adblock plus","adblock pro","adguard for safari","adobe lightroom","aesthetic themes","agenda","ai chat","ai chat bot","ai chat bot for google gemini","ai chatbot & writing assistant","algoapp","allcheckers-sk","amazon kindle","amphetamine","animaltypinglite","anki notes","antivirus one","app for gmail","app for google meet","app for youtube","app for zoom meetings","apple configurator","apps for google app","art gallery","asphalt","asphalt8","athan pro","audio converter","audio one","audiomaster","aurora hills chapter 1","authenticator","awesome screenshot & recorder","backgroundremover","banktivity","bbedit","be focused","bear","bestzip","bible inspiringlife","bible memory","bible study","bind","bitdefendervirusscanner","bitwarden","blackmagic disk speed test","bluebook","board","boom 3d","boop","broadcasts","brother iprint&scan","bubble","cake wallet","calculate84","calendar for google calendar","calendars","cam․on","canary mail","canva","capcut","capital one shopping","capo","capto","chat unlimited & brutus ai","chatbot.5.0","chatnow","checkbook 3","chesskinglearn","chordable","chronicle","class timetable","cleaner-app","cleanerone","cleanmymac_5_mas","clearful","codeofwar","coin tick","color picker","color widgets","colorslurp","complete anatomy","controllerforhomekit","converter","cooking mastery","copilot","copyclip","coreldraw","coteditor","countdown timer plus","cover design","craft","crixy design & craft studio space","crossword - jam word puzzle","crypto pro","daftcloud","dark noise","darkroom","dashlane","davinci resolve","day one","debit & credit","design logo templates","designs for crafting","designs for cricut","desktop clock free","desktop verse","desktopnote","deskwidget","devcleaner","developer","diarium","diarly","digitalclock","display menu","docs for google docs and drive","docs+ for google docs","documents for dropbox","documents translator","dominos","draw things","drcleanerproplus","dropover","duplicate file finder","ease fax","easy access","easy mp3 converter lite","easy pdf reader for adobe pdf","easy streaming","easyaudiorecorderlite","elmedia video player","essayist","evermusic","evernote","ewtn","expenses","ezcheckprinting","faceeditor","fantastical","fello ai","filezilla pro","final video player","flash cards","flighty","flow","flowchart designer 3","flycut","focusflight","fonts for cricut","foodnoms","forecast bar","formapp","formmaster","free vpn","freechat","friendly social","friendly streaming","full deck solitaire","gapps for google app","gardenscapes","gemini 2","gifski","goodnotes","gopro player","gopro quik","gopro webcam","grammarly for safari","guitartab","habitify","hand mirror","happy wallpaper","hidden bar","hide.me","home planner","hour","house designer","hp","html editor","hush","ifax","image2icon","imagen","imageoptim","imagine ai art","improvetube","infuse","inroute","instantane","intermission","invoice generator","ip scanner","ipastels","ipcams","iptv expert","iptv streamer","irvue","iscape","iscreen shoter","isudoku","iwallpaper","jamzone","javascript coding","jigsaw puzzle epic","join for zoom meetings","join meet for microsoft teams","joinmeet","journal m■","just dance now","justjoin","juststream","kakaotalk","karafun","keeper password manager","keypad","kitchencrush-desktop","knitcompanion","language translator","lanscan","lensa","letter opener lite","linearity curve","live home 3d","live wallpaper hd","live web cameras viewer","logo maker","logo maker | design monogram","logten","lookup","loops by cdub","luminar neo","luxdraw","macdroid","mactracker","madkey","magic lasso","mahjong !!","mahjong 2k","mahjong solitaire epic","mail for gmail","mail+ for gmail","maipo","makeup artist","master of typing - tutor","master of typing for kids","mdclock","mediacenter","meet for microsoft teams","memo","menubarx","metalklineui","metronome","microsoft excel","microsoft onenote","microsoft outlook","microsoft powerpoint","microsoft to do","microsoft word","milk books","mimeo photos","mindlist","minesweeper","mirror my phone","mirror my screen","mirror screen to any smart tv","mixgram","mkplayer","mobidocs","mobile midwife","mobisheets","money","moneycoach","moneystats","moneywiz","monosnap","motif","ms meeting for microsoft teams","multi monitor wallpaper","multicraft","musicharbor","ncalc","neptunes","neural mix pro","niboard","night sky","nordvpn","notability","notchbox","notebooklm - ai note taker","notepad - text editor","notepad pro","objectremovalfree","octagon","ok json","omniconverter","omniplayerstore","onedrive","onsong 2024","open link pro - browser picker","openly a link - browser picker","p-touch editor","paint s","paste","pastel","paypal honey","pdf reader pro","pdfgear","pdfs split & merge","perplexity","pets therapy","photo retouch","photomator","pilot training","pixea","pixeur","planet of cubes","planner","planner 5d","playlisty apple music","pluralsight","podcast studio","polarr pro photo editor","pool","portal","post-it®","potplayerx","power prompter express","powerdirector","prestophoto","prime multitrack app","prime video","print to pdf","printerapp","py editor","qr capture","qr factory","quick note","quickdrop","quickshade","quran pro","railmodeller express","rar extractor - unarchiver","rar extractor max","record go","reeder","reflection","remixlive","resume builder & cv maker","roam","rocketsim","rosetta stone learn languages","saunders comp review nclex rn","school assistant","screen mirror to tv & device","screens 5","servercat","shapr3d","shazam","sherlock","sigma planner","slack","slideshow maker","smart converter","smart printer for hp printer","smartgym","smartplay","snip my","snippetslab","solitaire epic","solves","spaceflight simulator","spark","spark desktop","speakeramp","speakline","speedtest","spider","spiik","spike","splayerfree","sqlpro for mssql","sqlpro studio","stage traxx 3","state","sticky notepad","stickywidgetmemo","stockspy realtime stocks quote","stoic","streaming","streaming master","structured","studenttimetabletwomac","sudoku+","surfshark","sweet home 3d","swift playground","swing","tacx training","tag editor 2","tap autoclicker","taprecord","tayasui sketches","telegram","telegram lite","teleprompter","termius","testflight","texas poker","the audio converter","the document converter","the ebook converter","the image converter","the unarchiver","the vector converter","the video converter","ticktick","time out","to mp3 converter 2","todoist","tomatobell","toolbox for keynote","toolbox for pages","topo maps+","transcribe","transitions dj","transmit","transparent note","transporter","trello","tripsy","typist","ulyssesmac","unmix","unscripted","unsolved","unsplash wallpapers","unzip - rar zip 7z unarchiver","unzipone","upload and share for dropbox","urban vpn desktop","usage","use","v2box","video compressor","video editor movavi","vinylpod","vn","voice dream reader","vox","vpn","vpn plus","vpn unlimited","vpn unlimited®","wallpaper x","waterminder","weather dock free","weather hd live","weather widget free","weatherly","webull desktop","wechat","wetransfer","whatsapp","whisper transcription","white noise","whiteboard","widget+","widgetter","widgetwall","windows app","wireguard","wondershare filmora mac","word search epic","world clock","would you rather party game","wpsoffice","x-vpn","xiaosaiviewer","xme loops","xmind","zerion","zinnia","zoho books","zoho invoice","zoomon" ]
random = ['microsoft word', 'microsoft excel', 'microsoft powerpoint', 'hp', 'microsoft outlook', 'microsoft onenote', 'friendly streaming', 'windows app', 'whatsapp', 'goodnotes', 'microsoft to do', 'amazon kindle', 'notability', 'day one', 'perplexity', 'spark', 'prime video', 'structured', 'adblock', 'asphalt', 'join for zoom meetings', 'ai chat bot', 'elmedia video player', 'djay pro', 'unzip - rar zip 7z unarchiver', 'mail+ for gmail', 'surfshark', 'bible study', 'apps for google app', 'todoist', 'adguard mini', 'ticktick', 'asphalt8', 'adblock pro', 'capcut', 'flipclock', 'rar extractor - unarchiver', 'color widgets', 'fantastical', 'pdfgear', 'docs for google docs and drive', 'copilot', 'solitaire epic', 'urban vpn desktop', 'cleanmymac_5_mas', 'mkplayer', 'isudoku', 'smartplay', 'be focused', 'iwallpaper', 'taprecord', 'testflight', 'pdf reader pro', 'screen mirror to tv & device', 'hand mirror', 'antivirus one', 'snip my', 'adblock plus', 'free vpn', 'mahjong solitaire epic', 'p-touch editor', 'logo maker | design monogram', 'gapps for google app', 'nordvpn', 'the document converter', 'chat unlimited & brutus ai', 'jigsaw puzzle epic', 'vpn unlimited', 'ulyssesmac', 'parallels desktop', 'flighty', 'letsvpn', 'open link pro - browser picker', 'drcleanerproplus', 'iscreen shoter', 'anki notes', 'unzipone', 'dropover', 'adobe lightroom', 'weather dock free', 'acellus', '1blocker', 'gifski', 'gopro quik', 'lensa', 'final video player', 'rosetta stone learn languages', 'countdown timer plus', 'gopro player', 'wallpaper x', 'transmit', 'omniplayerstore', 'linearity curve', 'daftcloud', 'calendar for google calendar', 'would you rather party game', 'gardenscapes', 'mail for gmail', 'craft', 'infuse', 'notchbox', 'ease fax', 'stoic', 'transparent note', 'diarly', 'paste', 'canary mail', 'notepad - text editor', 'dashlane', 'to mp3 converter 2', 'vpn unlimited®', 'cleanerone', 'widgetwall', 'designs for crafting', 'ad blocker', 'menubarx', 'app for youtube', 'agenda', 'multicraft', 'shapr3d', 'the video converter', 'ifax', 'v2box', 'easyaudiorecorderlite', 'calendars', 'easy access', 'x-vpn', 'animaltypinglite', 'documents for dropbox', 'colorslurp', 'speakline', 'streaming master', 'openly a link - browser picker', 'pdfs split & merge', 'invoice generator', 'wpsoffice', 'sudoku+', 'planner 5d', 'onedrive', 'bestzip', 'the vector converter', 'fello ai', 'spark desktop', 'flow', 'world clock', 'devcleaner', 'silicio', 'evernote', 'capital one shopping', 'weather widget free', 'filezilla pro', 'mahjong 2k', 'duplicate file finder', 'cooking mastery', 'mirror screen to any smart tv', 'the ebook converter', 'freechat', 'digitalclock', '1password 7', 'word search epic', 'formmaster', 'tayasui sketches', 'minesweeper', 'the audio converter', 'zinnia', 'capo', 'xiaosaiviewer', 'letter opener lite', 'amphetamine', 'magic lasso', 'tap autoclicker', 'transitions dj', 'audio one', 'app for gmail', 'cleaner-app', 'wondershare filmora mac', 'smart tasks', 'trend micro ad blocker', 'macdroid', 'moneywiz', 'image2icon', 'photomator', 'lanscan', 'bluebook', 'mindlist', 'neural mix pro', 'sticky notepad', 'memo', 'mediacenter', 'usage', 'debit & credit', 'karafun', 'keeper password manager', 'vn', 'telegram', 'school assistant', 'happy wallpaper', '爱奇艺', 'master of typing - tutor', 'portal', 'copyclip', 'meetings app', 'cam․on', 'polarr pro photo editor', 'whiteboard', 'ezcheckprinting', 'converter', 'jamzone', 'paint s', 'night sky', '1doc', 'tacx training', 'wechat', 'quran pro', 'pdf reader', 'gopro webcam', 'potplayerx', 'mahjong !!', 'journal m■', 'tripsy', 'chronicle', 'tomatobell', 'quick note', 'join for teams', 'codeofwar', 'wetransfer', 'ncalc', 'transcribe', 'improvetube', 'forecast bar', 'resume builder & cv maker', 'slack', 'hide.me', 'joinmeet', 'the image converter', 'easy mp3 converter lite', 'easy streaming', 'davinci resolve', 'upload and share for dropbox', 'sherlock', 'expenses', 'imageoptim', 'fonts for cricut', 'gemini 2', 'poster maker', 'moneystats', 'video editor movavi', 'weather hd live', 'speedtest', 'smart converter', 'bear', 'roam', 'crypto pro', 'pool', 'checkbook pro 3', 'use', 'vox', 'speakeramp', 'vpn plus', 'xmind', 'focusflight', 'omniconverter', 'mimeo photos', 'calculate84', 'controllerforhomekit', 'pixea', 'toolbox for pages', 'brother iprint&scan', 'live wallpaper hd', 'athan pro', 'logo maker', 'desktop clock free', 'playlisty for apple music', 'mixgram', 'spike', 'design logo templates', 'the unarchiver', 'objectremovalfree', 'foodnoms', 'widgetter', 'diarium', 'pastel', 'broadcasts', 'ip scanner', 'chatnow', '快帆', 'kitchencrush-desktop', 'xme loops', 'dark noise', 'audio converter', 'money', 'essayist', 'weatherly', 'mdclock', 'luminar neo', 'whisper transcription', 'trello', 'smart printer for hp printer', 'bitwarden', 'allcheckers-sk', 'slideshow maker', 'qr capture', 'irvue', 'monosnap', 'class timetable', 'inroute', 'flash cards', 'hour', 'post-it®', 'complete anatomy', 'screens 5', 'metalklineui', 'neptunes', 'toolbox for keynote', 'habitify', 'tag editor 2', 'bind', 'home planner', 'stockspy realtime stocks quote', 'mobisheets', 'instapaper', 'formapp', 'cv engineer', 'splayerfree', 'algoapp', 'stage traxx 3', 'zoho invoice', 'mirror my screen', 'motif', 'octagon', 'termius', 'smart printer', 'guitartab', 'docs+ for google docs', 'bible memory', 'makeup artist', 'iptv streamer', '网易有道翻译', 'meeting', 'unmix', 'mactracker', 'lookup', 'stickywidgetmemo', 'mobidocs', 'master of typing for kids', 'photo retouch', 'voice dream reader', 'pilot training', 'justjoin', 'quickdrop', 'commander one', 'hidden bar', 'ipcams', 'swift playground', 'checkbook 3', 'accounting', 'ipastels', 'juststream', 'language translator', 'bible inspiringlife', 'live web cameras viewer', 'designs for cricut', 'smartgym', 'print to pdf', 'solves', 'coin tick', 'design maker for cut machine', 'mobile midwife', 'reeder', 'pets therapy', 'maipo', 'mirror my phone', 'sigma planner', 'backgroundremover', 'saunders comp review nclex rn', 'waterminder', 'power prompter express', 'aurora hills chapter 1', 'crixy design & craft studio space', 'fleur', 'boom 3d', 'notepad pro', 'faceeditor', 'vpn', 'py editor', 'sqlpro studio', 'remixlive', 'javascript coding', 'printer', 'prime multitrack app', 'keypad', 'musicharbor', 'white noise', 'developer', 'luxdraw', 'html editor', 'board', '24 hour wallpaper', 'shazam', 'prestophoto', 'railmodeller express', 'texas poker', 'ai chat', 'ewtn', 'draw things', 'deskwidget', 'printerapp', 'app for zoom meetings', 'streaming', 'video compressor', 'chesskinglearn', 'kakaotalk', 'friendly social', 'sqlpro for mssql', 'coteditor', 'topo maps+', 'easy pdf reader for adobe pdf', 'sudoku', 'capto', 'awesome screenshot & recorder', 'zoho books', 'app for microsoft', 'cake wallet', 'milk books', 'unscripted', 'iptv expert', 'unsplash wallpapers', 'quickshade', '4plan', 'multi monitor wallpaper', 'powerdirector', 'chatbot.5.0', 'niboard', 'madkey', 'knitcompanion', 'onsong 2024', 'unsolved', 'aesthetic themes', 'servercat', 'wireguard', 'pixeur', 'spider', 'mate translate', 'primeiptv', 'planet of cubes', 'lg screen manager', 'studenttimetabletwomac', 'reflection', 'spaceflight simulator', 'ai chatbot & writing assistant', 'duckduckgo', 'metronome', 'iscape', 'podcast studio', 'qr factory', 'accelerate', 'live home 3d', 'art gallery', 'loops by cdub', 'typist', 'evermusic', 'clearful', 'state', 'audiomaster', 'display menu', 'intermission', 'spiik', 'rar extractor max', 'swing', 'coreldraw', 'imagen', 'snippetslab', 'desktopnote', 'instantane', 'authenticator', 'boop', 'holatranslator', 'tailscale', 'zoomon', 'bitdefendervirusscanner', 'telegram lite', 'cover design', 'zerion', 'hush', 'ok json', 'macwidget', 'rocketsim', 'planner', 'banktivity', 'teleprompter', 'moneycoach', 'time out', 'app for google meet', 'chordable', 'webull desktop', 'bbedit', 'crossword - jam word puzzle', 'math games', 'ai math solver', 'hitemup', 'streambarfortwitch']
top = ['streambarfortwitch', 'webkinz-store', 'detail studio', 'easeus recexperts', 'roqol', 'solitaire', 'remote mouse', 'baidunetdisk', 'snap', 'pipifier', 'sqlpro for postgres', 'aclock', 'shot lister', 'studycards', 'resize it', 'podurama', 'avenue', 'crazy blocks puzzle', 'sequel ace', 'scratch 3', 'anotterrss', 'live scores & odds', 'pdf editor', 'transocks', 'baby adopter', 'ivory', 'sonicwall mobile connect', 'bible expert', '同花顺', 'videopad video editor', 'bluebird', 'picasso', 'paku', 'wavepad audio editor', 'apolloone', 'auto clicker', 'ai homework helper', 'clockology', 'vpnify', 'posterino', 'fireshot - full web page screenshots', 'piano chords and scales', 'readkit', 'markchart', 'chat for google chat', 'okta verify', 'flowchart5', 'quick camera', 'money flow', 'userscripts', 'weather app', 'bibleverse', 'dslr assistant', 'sqliteflow', 'monday.com', 'playback', 'label maker', 'xlights', 'magic cutter', 'translate now', 'cos zip', 'imazing converter', 'clic', 'translatium', 'no.draw', 'omnigraffle', 'arrangethemlittleright', 'tide alert', 'brain test hp', 'ai flashcards', 'smart player', 'subscriptions', 'tonebridge guitar effects', 'flashcardmax', 'subshifter', 'abc spelling', 'kahoot!', 'simple stocks', 'toggl track', 'code ai', 'iptv stream player', 'outline', 'tempus stopwatch', 'g app launcher', 'greenbooks', 'publisher lite', 'eter radio', 'ai video', 'adobe photoshop elements 2025', 'movie explorer', 'bakery', 'photo date adjustator', 'seemusic', 'type', 'realtranslateapp', 'winzip', 'monitorcontrollite', 'visio ai studio photo editor', 'ai song maker', 'ahd5', 'hit', 'sing-box', 'fashion drawing', 'harvest', 'yubico authenticator', 'chatbot', 'hack', 'voov meeting', 'countdown', 'abc kids', 'photoframe', 'goods match 3d', 'coloring apps color by number', 'radio live', 'okta extension app', 'multiplication kids', 'remarkable', 'visualdesigner', 'n-track studio daw', 'cashculator', 'tag editor', 'line', 'cost track', 'sight words', 'wakeout', 'sitely', 'webcam world view', 'spectrum analyzer', 'viewer', 'free ruler', 'dynamic lyrics', 'photo transfer app', 'switch sound file converter', 'artful agenda', 'webmoney keeper', 'immersive translate', 'karma', 'moomoo', 'eno from capital one', 'nitro', 'spendingtracker', 'telephone', 'wire', 'crystalfetch', 'eudb_en_free', 'gl golf lite', 'subethaedit', 'voice recorder  audio recorder and voice memos', 'stylekit', 'exam.net', 'alarm clock', 'nexigo webcam settings', 'spoticamenu', 'bree xlsx editor', 'typingland', 'authenticator 7', 'karing', 'mp4 to mp3 converter', 'emby', 'screcorder', 'voice synth modular', 'ai music generator', 'backgrounds for zoom', 'dotshome', 'xnconvert', 'camera recorder lite', 'eye monitor', 'orthodox bible', 'flyp', 'lickable menu bar', 'magic', 'screenshot studio', 'amorphousdiskmark', 'gapplin', 'zen iptv', 'billiards 8-ball pool master', 'pikadex', 'snippit', 'mattermost', 'menu bar controller for sonos', 'prompt', 'drive buddy', 'enchanted', 'faraim', 'aura for safari', 'doodle', 'loud typer', 'doodlecad', 'vmware remote console', 'avif converter', 'interior story', 'hype4', 'red lines tools', 'stake', 'fieldkit', 'freescaler', 'pdf to powerpoint', 'sandboxcity', 'comet', 'dockitty', 'sunlitt', 'code recipes', 'chromite browser', 'phone mirroring', 'planter', 'python recipes', 'dress-up', 'picwish', 'ferromagnetic', 'data recovery expert', 'ultimate game guide', 'storyboard', 'moon dialer', 'netters atlas of human anatomy', 'key codes', 'time timer', 'secure private browser + vpn', '每日英语听力', 'demo', 'nursingcentral', 'design space', 'ibispaint', 'amazing ai', 'lunacy', 'pdf converter', 'phototovideo', 'sphero edu', 'worldwideweb', 'football live score', 'lumabooth', 'malwarebytes browser guard', 'aspen learning library', 'pre-algebra', 'gp calendar', 'heatmap', 'james', 'netters anatomy flash cards', 'notebook', 'printmax smart object printer', 'aistote', 'anatomy 3d atlas', 'fitfileexplorer', 'turbowarp', 'war gun', '3d bones and muscles (anatomy)', 'dictionaries', 'jackpot go', 'kids toddler _ preschool games', 'seat puzzle', '精读圣经', 'onlinebible', 'thronefall', 'footprintmapmac', 'vetero', 'visual cue', 'first aid qa for usmle step 1', 'kids games', 'retroarch', 'terminux', 'popcorn', 'nordlayer', 'math 4', 'cleanmykeyboard', 'imazing profile editor', 'pdf 7', 'psych notes clinical pocket g', 'roadtripper', 'sunset code', 'kiwihd', 'ainvest', 'air lookout', 'io auto clicker', 'ezviz hd', 'larksuite', 'loan calc', 'minigolf', 'squircle', 'topweather', 'vocal remover ai', 'christian resources', 'blackmagic raw player', 'javascript recipes', 'onekey', 'pdffiller', 'scanbooster', 'symplast practice', 'corkboard', 'hyperspace', 'noah', 'parkour fun', 'pricetag', 'onetalk', '东方财富经典版', 'add to myregistry.com button v3', 'ai svg converter - svg maker!', 'arattai', 'arvocast', 'datascout', 'mobile healthcare ehr', 'postbuilder', 'aso.dev', 'core shell', 'creeds and confessions', 'diabetes pal', 'geogebra calculator suite', 'sketch', 'sparrow weather', 'widgets for coinbase', 'workspace one tunnel', 'valentina studio', 'potatovpn', 'all4hue', 'calorie counter', 'globe planet 3d', 'miasma', 'ruler', 'beagleim', 'click bot', 'menubar weather', 'mysudo', 'octane x', 'share+', 'skeleton 3d anatomy', 'supermarket cashier mega store', 'math 3', 'word writer', 'airplane games plane simulator', 'daily pills | reminder', 'keyfinder', 'playmaker pro', 'router', 'templates', 'vector converter', 'viewcam', 'wayback machine', 'sogouinputswitchhelper', 'ai interior design', 'appiconmaker', 'bandicam', 'eclipse ide', 'hueparty', 'piano widget', 'winkstudio', 'tacticalboard', 'fluent reader', 'happ', 'harrisons manual of medicine', 'nodevideo', 'scorebreak', 'stadiumsoundboard', 'kumo ai video generator', 'objeximg', 'phiewer (lite)', 'simple workout', 'tiger trade', 'urban vpn', 'xtide', 'biblepro', 'blackjack', 'cosmos extension', 'diy cad designer', 'floor plan creator', 'image playground', 'nautik', 'not just words', 'quotes', 'stationweather', 'simple money', 'gigfast lite', 'keyautoclicker', 'mixin', 'monal', 'intravenous medications nurses', 'neutro iptv player', 'nursingdrughb', 'qtake monitor', 'classic solitaire', 'spitcast surf report', 'streamingplayer', 'textplus', 'braver search', 'breathable', 'crafty design space', 'currency', 'design studio', 'dwg tools professional', 'screenkit', 'slides for google documents', 'text toolset', 'tigerconnect', 'time', 'trip mark', 'wappalyzer - technology profiler', 'macos', 'house design', 'big news', 'cutlabx', 'davisdrugguide', 'deezer-business', 'notion mobile', 'petcamapp', 'photocatch', 'headline', 'protypist', 'quranhafs', 'redis insight', 'tidespro', 'virtual teleprompter lite', 'watt for smart devices', 'xls-editor', '东方财富', '中信证券网上交易', '5 m vet consult canine feline', 'ai video generator', 'aroundus', 'avatar maker', 'bíblia fiel', 'berlincaseviewer', 'clime', 'cmdref', 'makecolorgreateragain', 'obsstudio', 'darts scorer', 'dsm5differentialdxhandbook', 'easycast', 'fiit', 'getwardrobe', 'grammar check', 'holy bible audio book', 'iweather - forecast app', 'labrange', 'mediaconverter', 'audio editor', 'quickcode', 'smartremotecontrol', 'guest', 'usa swimming network', 'weathergraph', 'y.wave', 'bp analyzer+', 'brushes & fonts for procreate', 'citrovm', 'clone in vs code', 'daily italian', 'eyestock', 'harrietlanehandbookformobileandweb', 'illustail', 'lpn notes clinical pocket', 'modalapp', 'navicat premium', 'postman interceptor', 'smilefy_tng', 'moodpress', 'ventrainer', 'v. anatomy', '3b smart anatomy', 'backgrounds for google meet', 'calendly', 'dearsun', 'flight tracker', 'footballcoach', 'golf quartz mapper', 'invoice maker', 'iremote', 'mcpone', 'mindful spirit', 'modelplay', 'oxfordhbgeneralpractice', 'parquetfileviewer', 'points path', 'printer app', 'pro ai translator for google', 'reqsink', 'scriptwidget', 'puzzleanimals', 'bont365', '申万宏源金融终端', '8 ball', 'ai math solver homework helper', 'scout', 'chartly', 'compute', 'creativate', 'dimedus', 'droidposter', 'journal', 'clocks', 'high tide', 'kartina.tv macos', 'keyecho', 'make it rain', 'manuals', 'ndtv', 'nerdbook', 'news pen', 'orthokit', 'plex term', 'radiccio', 'reminder for flying blue', 'roze', 'savelinks', 'sora', 'workouttimer', 'trendo', 'xp iptv', 'xrayanatomy', 'ztweather']

top = ['microsoft word', 'microsoft excel', 'microsoft powerpoint', 'hp', 'microsoft outlook', 'microsoft onenote', 'friendly streaming', 'windows app', 'whatsapp', 'goodnotes', 'microsoft to do', 'amazon kindle', 'notability', 'day one', 'perplexity', 'spark', 'prime video', 'structured', 'adblock', 'asphalt', 'join for zoom meetings', 'ai chat bot', 'elmedia video player', 'djay pro', 'unzip - rar zip 7z unarchiver', 'mail+ for gmail', 'surfshark', 'bible study', 'apps for google app', 'todoist', 'adguard mini', 'ticktick', 'asphalt8', 'adblock pro', 'capcut', 'flipclock', 'rar extractor - unarchiver', 'color widgets', 'fantastical', 'pdfgear', 'docs for google docs and drive', 'copilot', 'solitaire epic', 'urban vpn desktop', 'cleanmymac_5_mas', 'mkplayer', 'isudoku', 'smartplay', 'be focused', 'iwallpaper', 'taprecord', 'pdf reader pro', 'screen mirror to tv & device', 'hand mirror', 'antivirus one', 'snip my', 'adblock plus', 'free vpn', 'mahjong solitaire epic', 'p-touch editor', 'logo maker | design monogram', 'gapps for google app', 'nordvpn', 'the document converter', 'chat unlimited & brutus ai', 'jigsaw puzzle epic', 'vpn unlimited', 'ulyssesmac', 'parallels desktop', 'flighty', 'letsvpn', 'open link pro - browser picker', 'drcleanerproplus', 'iscreen shoter', 'anki notes', 'unzipone', 'dropover', 'adobe lightroom', 'weather dock free', 'acellus', '1blocker', 'gifski', 'gopro quik', 'lensa', 'final video player', 'rosetta stone learn languages', 'countdown timer plus', 'gopro player', 'wallpaper x', 'transmit', 'omniplayerstore', 'linearity curve', 'daftcloud', 'calendar for google calendar', 'would you rather party game', 'gardenscapes', 'mail for gmail', 'craft', 'infuse', 'notchbox', 'ease fax', 'stoic', 'transparent note', 'diarly', 'paste', 'canary mail', 'notepad - text editor', 'dashlane', 'to mp3 converter 2', 'vpn unlimited®', 'cleanerone', 'widgetwall', 'designs for crafting', 'ad blocker', 'menubarx', 'app for youtube', 'agenda', 'multicraft', 'shapr3d', 'the video converter', 'ifax', 'v2box', 'easyaudiorecorderlite', 'calendars', 'easy access', 'x-vpn', 'animaltypinglite', 'documents for dropbox', 'colorslurp', 'speakline', 'streaming master', 'openly a link - browser picker', 'pdfs split & merge', 'invoice generator', 'wpsoffice', 'sudoku+', 'planner 5d', 'onedrive', 'bestzip', 'the vector converter', 'fello ai', 'spark desktop', 'flow', 'world clock', 'devcleaner', 'silicio', 'evernote', 'capital one shopping', 'weather widget free', 'filezilla pro', 'mahjong 2k', 'duplicate file finder', 'cooking mastery', 'mirror screen to any smart tv', 'the ebook converter', 'freechat', 'digitalclock', '1password 7', 'word search epic', 'formmaster', 'tayasui sketches', 'minesweeper', 'the audio converter', 'zinnia', 'capo', 'xiaosaiviewer', 'letter opener lite', 'amphetamine', 'magic lasso', 'tap autoclicker', 'transitions dj', 'audio one', 'app for gmail', 'cleaner-app', 'wondershare filmora mac', 'smart tasks', 'trend micro ad blocker', 'macdroid', 'moneywiz', 'image2icon', 'photomator', 'lanscan', 'bluebook', 'mindlist', 'neural mix pro', 'sticky notepad', 'memo', 'mediacenter', 'usage', 'debit & credit', 'karafun', 'keeper password manager', 'vn', 'telegram', 'school assistant', 'happy wallpaper', '爱奇艺', 'master of typing - tutor', 'portal', 'copyclip', 'meetings app', 'cam․on', 'polarr pro photo editor', 'whiteboard', 'ezcheckprinting', 'converter', 'jamzone', 'paint s', 'night sky', '1doc', 'tacx training', 'wechat', 'quran pro', 'pdf reader', 'gopro webcam', 'potplayerx', 'mahjong !!', 'journal m■', 'tripsy', 'chronicle', 'tomatobell', 'quick note', 'join for teams', 'codeofwar', 'wetransfer', 'ncalc', 'transcribe', 'improvetube', 'forecast bar', 'resume builder & cv maker', 'slack', 'hide.me', 'joinmeet', 'the image converter', 'easy mp3 converter lite', 'easy streaming', 'davinci resolve', 'upload and share for dropbox', 'sherlock', 'expenses', 'imageoptim', 'fonts for cricut', 'gemini 2', 'poster maker', 'moneystats', 'video editor movavi', 'weather hd live', 'speedtest', 'smart converter', 'bear', 'roam', 'crypto pro', 'pool', 'checkbook pro 3', 'use', 'vox', 'speakeramp', 'vpn plus', 'xmind', 'focusflight', 'omniconverter', 'mimeo photos', 'calculate84', 'controllerforhomekit', 'pixea', 'toolbox for pages', 'brother iprint&scan', 'live wallpaper hd', 'athan pro', 'logo maker', 'desktop clock free', 'playlisty for apple music', 'mixgram', 'spike', 'design logo templates', 'the unarchiver', 'objectremovalfree', 'foodnoms', 'widgetter', 'diarium', 'pastel', 'broadcasts', 'ip scanner', 'chatnow', '快帆', 'kitchencrush-desktop', 'xme loops', 'dark noise', 'audio converter', 'money', 'essayist', 'weatherly', 'mdclock', 'luminar neo', 'whisper transcription', 'trello', 'smart printer for hp printer', 'bitwarden', 'allcheckers-sk', 'slideshow maker', 'qr capture', 'irvue', 'monosnap', 'class timetable', 'inroute', 'flash cards', 'hour', 'post-it®', 'complete anatomy', 'screens 5', 'metalklineui', 'neptunes', 'toolbox for keynote', 'habitify', 'tag editor 2', 'bind', 'home planner', 'stockspy realtime stocks quote', 'mobisheets', 'instapaper', 'formapp', 'cv engineer', 'splayerfree', 'algoapp', 'stage traxx 3', 'zoho invoice', 'mirror my screen', 'motif', 'octagon', 'termius', 'smart printer', 'guitartab', 'docs+ for google docs', 'bible memory', 'makeup artist', 'iptv streamer', '网易有道翻译', 'meeting', 'unmix', 'mactracker', 'lookup', 'stickywidgetmemo', 'mobidocs', 'master of typing for kids', 'photo retouch', 'voice dream reader', 'pilot training', 'justjoin', 'quickdrop', 'commander one', 'hidden bar', 'ipcams', 'swift playground', 'checkbook 3', 'accounting', 'ipastels', 'juststream', 'language translator', 'bible inspiringlife', 'live web cameras viewer', 'designs for cricut', 'smartgym', 'print to pdf', 'solves', 'coin tick', 'design maker for cut machine', 'mobile midwife', 'reeder', 'pets therapy', 'maipo', 'mirror my phone', 'sigma planner', 'backgroundremover', 'saunders comp review nclex rn', 'waterminder', 'power prompter express', 'aurora hills chapter 1', 'crixy design & craft studio space', 'fleur', 'boom 3d', 'notepad pro', 'faceeditor', 'vpn', 'py editor', 'sqlpro studio', 'remixlive', 'javascript coding', 'printer', 'prime multitrack app', 'keypad', 'musicharbor', 'white noise', 'developer', 'luxdraw', 'html editor', 'board', '24 hour wallpaper', 'shazam', 'prestophoto', 'railmodeller express', 'texas poker', 'ai chat', 'ewtn', 'draw things', 'deskwidget', 'printerapp', 'app for zoom meetings', 'streaming', 'video compressor', 'chesskinglearn', 'kakaotalk', 'friendly social', 'sqlpro for mssql', 'coteditor', 'topo maps+', 'easy pdf reader for adobe pdf', 'sudoku', 'capto', 'awesome screenshot & recorder', 'zoho books', 'app for microsoft', 'cake wallet', 'milk books', 'unscripted', 'iptv expert', 'unsplash wallpapers', 'quickshade', '4plan', 'multi monitor wallpaper', 'powerdirector', 'chatbot.5.0', 'niboard', 'madkey', 'knitcompanion', 'onsong 2024', 'unsolved', 'aesthetic themes', 'servercat', 'wireguard', 'pixeur', 'spider', 'mate translate', 'primeiptv', 'planet of cubes', 'lg screen manager', 'studenttimetabletwomac', 'reflection', 'spaceflight simulator', 'ai chatbot & writing assistant', 'duckduckgo', 'metronome', 'iscape', 'podcast studio', 'qr factory', 'accelerate', 'live home 3d', 'art gallery', 'loops by cdub', 'typist', 'evermusic', 'clearful', 'state', 'audiomaster', 'display menu', 'intermission', 'spiik', 'rar extractor max', 'swing', 'coreldraw', 'imagen', 'snippetslab', 'desktopnote', 'instantane', 'authenticator', 'boop', 'holatranslator', 'tailscale', 'zoomon', 'bitdefendervirusscanner', 'telegram lite', 'cover design', 'zerion', 'hush', 'ok json', 'macwidget', 'rocketsim', 'planner', 'banktivity', 'teleprompter', 'moneycoach', 'time out', 'app for google meet', 'chordable', 'webull desktop', 'bbedit', 'crossword - jam word puzzle', 'math games', 'ai math solver', 'hitemup', 'detail studio']
random = ['easeus recexperts', 'roqol', 'solitaire', 'remote mouse', 'baidunetdisk', 'snap', 'pipifier', 'sqlpro for postgres', 'aclock', 'shot lister', 'studycards', 'resize it', 'podurama', 'avenue', 'crazy blocks puzzle', 'sequel ace', 'scratch 3', 'anotterrss', 'live scores & odds', 'pdf editor', 'transocks', 'baby adopter', 'ivory', 'sonicwall mobile connect', 'bible expert', '同花顺', 'videopad video editor', 'bluebird', 'picasso', 'paku', 'wavepad audio editor', 'apolloone', 'auto clicker', 'ai homework helper', 'clockology', 'vpnify', 'posterino', 'fireshot - full web page screenshots', 'piano chords and scales', 'readkit', 'markchart', 'chat for google chat', 'okta verify', 'flowchart5', 'quick camera', 'money flow', 'userscripts', 'weather app', 'bibleverse', 'dslr assistant', 'sqliteflow', 'monday.com', 'playback', 'label maker', 'xlights', 'magic cutter', 'translate now', 'cos zip', 'imazing converter', 'clic', 'translatium', 'no.draw', 'omnigraffle', 'arrangethemlittleright', 'tide alert', 'brain test hp', 'ai flashcards', 'smart player', 'subscriptions', 'tonebridge guitar effects', 'flashcardmax', 'subshifter', 'abc spelling', 'kahoot!', 'simple stocks', 'toggl track', 'code ai', 'iptv stream player', 'outline', 'tempus stopwatch', 'g app launcher', 'greenbooks', 'publisher lite', 'eter radio', 'ai video', 'adobe photoshop elements 2025', 'movie explorer', 'bakery', 'photo date adjustator', 'seemusic', 'type', 'realtranslateapp', 'winzip', 'monitorcontrollite', 'visio ai studio photo editor', 'ai song maker', 'ahd5', 'hit', 'sing-box', 'fashion drawing', 'harvest', 'yubico authenticator', 'chatbot', 'hack', 'voov meeting', 'countdown', 'abc kids', 'photoframe', 'goods match 3d', 'coloring apps color by number', 'radio live', 'okta extension app', 'multiplication kids', 'remarkable', 'visualdesigner', 'n-track studio daw', 'cashculator', 'tag editor', 'line', 'cost track', 'sight words', 'wakeout', 'sitely', 'webcam world view', 'spectrum analyzer', 'viewer', 'free ruler', 'dynamic lyrics', 'photo transfer app', 'switch sound file converter', 'artful agenda', 'webmoney keeper', 'immersive translate', 'karma', 'moomoo', 'eno from capital one', 'nitro', 'spendingtracker', 'telephone', 'wire', 'crystalfetch', 'eudb_en_free', 'gl golf lite', 'subethaedit', 'voice recorder  audio recorder and voice memos', 'stylekit', 'exam.net', 'alarm clock', 'nexigo webcam settings', 'spoticamenu', 'bree xlsx editor', 'typingland', 'authenticator 7', 'karing', 'mp4 to mp3 converter', 'emby', 'screcorder', 'voice synth modular', 'ai music generator', 'backgrounds for zoom', 'dotshome', 'xnconvert', 'camera recorder lite', 'eye monitor', 'orthodox bible', 'flyp', 'lickable menu bar', 'magic', 'screenshot studio', 'amorphousdiskmark', 'gapplin', 'zen iptv', 'billiards 8-ball pool master', 'pikadex', 'snippit', 'mattermost', 'menu bar controller for sonos', 'prompt', 'drive buddy', 'enchanted', 'faraim', 'doodle', 'loud typer', 'doodlecad', 'vmware remote console', 'avif converter', 'interior story', 'hype4', 'red lines tools', 'stake', 'fieldkit', 'freescaler', 'pdf to powerpoint', 'sandboxcity', 'comet', 'dockitty', 'sunlitt', 'code recipes', 'chromite browser', 'phone mirroring', 'planter', 'python recipes', 'dress-up', 'picwish', 'ferromagnetic', 'data recovery expert', 'ultimate game guide', 'storyboard', 'moon dialer', 'netters atlas of human anatomy', 'key codes', 'time timer', 'secure private browser + vpn', '每日英语听力', 'demo', 'nursingcentral', 'design space', 'ibispaint', 'amazing ai', 'lunacy', 'pdf converter', 'phototovideo', 'sphero edu', 'worldwideweb', 'football live score', 'lumabooth', 'malwarebytes browser guard', 'aspen learning library', 'pre-algebra', 'gp calendar', 'heatmap', 'james', 'netters anatomy flash cards', 'notebook', 'printmax smart object printer', 'aistote', 'anatomy 3d atlas', 'fitfileexplorer', 'turbowarp', 'war gun', '3d bones and muscles (anatomy)', 'dictionaries', 'jackpot go', 'kids toddler _ preschool games', 'seat puzzle', '精读圣经', 'onlinebible', 'thronefall', 'footprintmapmac', 'vetero', 'visual cue', 'first aid qa for usmle step 1', 'kids games', 'retroarch', 'terminux', 'popcorn', 'nordlayer', 'math 4', 'cleanmykeyboard', 'imazing profile editor', 'pdf 7', 'psych notes clinical pocket g', 'roadtripper', 'sunset code', 'kiwihd', 'ainvest', 'air lookout', 'io auto clicker', 'ezviz hd', 'larksuite', 'loan calc', 'minigolf', 'squircle', 'topweather', 'vocal remover ai', 'christian resources', 'blackmagic raw player', 'javascript recipes', 'onekey', 'pdffiller', 'scanbooster', 'symplast practice', 'corkboard', 'hyperspace', 'noah', 'parkour fun', 'pricetag', 'onetalk', '东方财富经典版', 'add to myregistry.com button v3', 'ai svg converter - svg maker!', 'arattai', 'arvocast', 'datascout', 'mobile healthcare ehr', 'postbuilder', 'aso.dev', 'core shell', 'creeds and confessions', 'diabetes pal', 'geogebra calculator suite', 'sketch', 'sparrow weather', 'widgets for coinbase', 'workspace one tunnel', 'valentina studio', 'potatovpn', 'all4hue', 'calorie counter', 'globe planet 3d', 'miasma', 'ruler', 'beagleim', 'click bot', 'menubar weather', 'mysudo', 'octane x', 'share+', 'skeleton 3d anatomy', 'supermarket cashier mega store', 'math 3', 'word writer', 'airplane games plane simulator', 'daily pills | reminder', 'keyfinder', 'playmaker pro', 'router', 'templates', 'vector converter', 'viewcam', 'wayback machine', 'sogouinputswitchhelper', 'ai interior design', 'appiconmaker', 'bandicam', 'eclipse ide', 'hueparty', 'piano widget', 'winkstudio', 'tacticalboard', 'fluent reader', 'happ', 'harrisons manual of medicine', 'nodevideo', 'scorebreak', 'stadiumsoundboard', 'kumo ai video generator', 'objeximg', 'phiewer (lite)', 'simple workout', 'tiger trade', 'urban vpn', 'xtide', 'biblepro', 'blackjack', 'cosmos extension', 'diy cad designer', 'floor plan creator', 'image playground', 'nautik', 'not just words', 'quotes', 'stationweather', 'simple money', 'gigfast lite', 'keyautoclicker', 'mixin', 'monal', 'intravenous medications nurses', 'neutro iptv player', 'nursingdrughb', 'qtake monitor', 'classic solitaire', 'spitcast surf report', 'streamingplayer', 'textplus', 'braver search', 'breathable', 'crafty design space', 'currency', 'design studio', 'dwg tools professional', 'screenkit', 'slides for google documents', 'text toolset', 'tigerconnect', 'time', 'trip mark', 'wappalyzer - technology profiler', 'macos', 'house design', 'big news', 'cutlabx', 'davisdrugguide', 'deezer-business', 'notion mobile', 'petcamapp', 'photocatch', 'headline', 'protypist', 'quranhafs', 'redis insight', 'tidespro', 'virtual teleprompter lite', 'watt for smart devices', 'xls-editor', '东方财富', '中信证券网上交易', '5 m vet consult canine feline', 'ai video generator', 'aroundus', 'avatar maker', 'berlincaseviewer', 'clime', 'cmdref', 'makecolorgreateragain', 'obsstudio', 'darts scorer', 'dsm5differentialdxhandbook', 'easycast', 'fiit', 'getwardrobe', 'grammar check', 'holy bible audio book', 'iweather - forecast app', 'labrange', 'mediaconverter', 'audio editor', 'quickcode', 'smartremotecontrol', 'guest', 'usa swimming network', 'weathergraph', 'y.wave', 'bp analyzer+', 'brushes & fonts for procreate', 'citrovm', 'clone in vs code', 'daily italian', 'eyestock', 'harrietlanehandbookformobileandweb', 'illustail', 'lpn notes clinical pocket', 'modalapp', 'navicat premium', 'postman interceptor', 'smilefy_tng', 'moodpress', 'ventrainer', 'v. anatomy', '3b smart anatomy', 'backgrounds for google meet', 'calendly', 'dearsun', 'flight tracker', 'footballcoach', 'golf quartz mapper', 'invoice maker', 'iremote', 'mcpone', 'mindful spirit', 'modelplay', 'oxfordhbgeneralpractice', 'parquetfileviewer', 'points path', 'printer app', 'pro ai translator for google', 'reqsink', 'scriptwidget', 'puzzleanimals', 'bont365', '申万宏源金融终端', '8 ball', 'ai math solver homework helper', 'scout', 'chartly', 'compute', 'creativate', 'dimedus', 'droidposter', 'journal', 'clocks', 'high tide', 'kartina.tv macos', 'keyecho', 'make it rain', 'manuals', 'ndtv', 'nerdbook', 'news pen', 'orthokit', 'plex term', 'radiccio', 'reminder for flying blue', 'roze', 'savelinks', 'sora', 'workouttimer', 'trendo', 'xp iptv', 'xrayanatomy', 'ztweather']

INPUT = "/Users/jyotirmaychauhan/Documents/cs_research_privacy_manifest/main-github-repo/macOS-swizzler/.database/cdf.csv"
#INPUT = "/Users/jyotirmaychauhan/Documents/cs_research_privacy_manifest/main-github-repo/mac-privacy-text/plots/nondisc_rate/data.csv"
with open(INPUT,"r") as f:
    file = f.readlines()

file = file[1:] # remove header ,declared,missing
file_random = []
file_top = []

for line in file:
    label,declared,missing = line.strip().split(",")
    if label in random:
        file_random.append(line)
    if label in top:
        file_top.append(line)



def compute_cdf(data):
    
    #data = sorted(data)
    dictt = {}
    count = 0

    for i in data:
        if i not in dictt:
            dictt[i] = 1
        else:
            dictt[i] += 1
        count += 1

    ks = sorted(dictt.keys())

    n = 0

    first_value = True
    to_return = []

    for k in ks:

        if first_value:
            # patch the valuse for zero
            #print ("%f 0.0" % k)
            to_return.append(f"0.00 {round(k,2)}")

            first_value = False

        n = n + dictt[k]

        #print (round(k,2),  round(float(n)/count,2))
        to_return.append(f"{round(k,2)} {round(float(n)*100/count,2)}")

    return to_return


def do_full_compute(file,outfile):

    cdf_vals = []

    for line in file:
        label,declared,missing = line.strip().split(",")

        label = " ".join([i.capitalize() for i in label.split("_")])
    
        if int(declared)+int(missing) > 0:
            cdff = float( (int(missing)/(int(declared)+int(missing) ))) * 100
            if int(missing) > int(declared):
                pass#import pdb; pdb.set_trace()
        else:
            cdff = float(0)


    #new_write = f"{label},{str(round(val,3))}"
        cdf_vals.append(cdff)

    
#p_write = sorted(protected_write, key=lambda x: float(x.split(",")[1]), reverse=True)
#n_write = sorted(normal_write, key=lambda x: float(x.split(",")[1]), reverse=True)
#p_write = protected_write
#n_write = normal_write



    cdf = compute_cdf(cdf_vals)[1:]



    with open(outfile,"w") as f:
        f.write("\n".join(cdf))



if __name__ == "__main__":
    pass
    do_full_compute(file,"input.txt")
    do_full_compute(file_top,"input.top.txt")
    do_full_compute(file_random,"input.random.txt")

        



